Measuring and implementing the bullwhip effect under a generalized demand process

The measure of the bullwhip effect, a phenomenon in which demand variability increases as one moves up the supply chain, is a major issue in Supply Chain Management. Although it is simply defined (it is the ratio of the unconditional variance of the order process to that of the demand process), explicit formulas are difficult to obtain. In this paper we investigate the theoretical and practical issues of Zhang [Manufacturing and Services Operations Management 6-2 (2004b) 195] with the purpose of quantifying the bullwhip effect. Considering a two-stage supply chain, the bullwhip effect is measured for an ARMA(p,q) demand process admitting an infinite moving average representation. As particular cases of this time series model, the AR(p), MA(q), ARMA(1,1), AR(1) and AR(2) are discussed. For some of them, explicit formulas are obtained. We show that for certain types of demand processes, the use of the optimal forecasting procedure that minimizes the mean squared forecasting error leads to significant reduction in the safety stock level. This highlights the potential economic benefits resulting from the use of this time series analysis. Finally, an R function called SCperf is programmed to calculate the bullwhip effect and other supply chain performance variables. It leads to a simple but powerful tool which could benefit both managers and researchers.

==> SCperf.r <==
################################################################################
# Program Name:       SCperf.R
# Author:             Marlene Marchena
# Created:            20/11/2009
# Last Modification:  10/06/2010
# Purpose:         measure the bullwhip effect and other SC performance variables
################################################################################

SCperf<-function(phi,theta,L=L,SL=0.95)
{   if (L==0){cat("L is at least the review period which is one, ...\n")
             }
    else 
  {
   #Calculating the variance of the demand using ARMAtoMA

   arma<-ARMAtoMA(ar=phi, ma=theta, 1000);
   VarD<-sum(arma^2)+1;
              
    #Calculating the bullwhip effect

     values<-ARMAtoMA(ar=phi, ma=theta, L);

       total = 0      #Calculating de duble sum in the formula of BE
       for (i in 1:L)
       {    valsum<-  sum (values[i:L]);
            if( i==1)  {total <- valsum;}
            else  {total <- total + values[i-1] * valsum;}
       }
       be<-1+2*total/VarD;
       
      t=ifelse(phi==0,1,be)
            
     #Calculating the variance during the LT
      arma1<-ARMAtoMA(ar=phi, ma=theta,L);
      arma2<-c(1,arma1);

      totalLT <- 0
      for (i in 1:L)
       { valsumLT<-  (sum(arma2[1:i]))^2;
         totalLT<- totalLT + valsumLT;
       }

        VarLT<-totalLT;

        #Calculating de SS=z*sigma*L^0.5 and SSLT=z*sigmaLT
        z<- qnorm(p=SL, mean = 0, sd = 1)
        SS<-z*(VarD*L)^0.5
        SSLT<-z*(VarLT^0.5)
   }
     f<-c(bullwhip=t[1],VarD=VarD,VarLT=VarLT,SS=SS,SSLT=SSLT,z=z)
     return(f)
}
  


==> Sweave.sh <==
#
# ${R_HOME}/bin/Sweave

revision='$Rev: 47522 $'
version=`set - ${revision}; echo ${2}`
version="Sweave front-end: ${R_VERSION} (r${version})

Copyright (C) 2006-7 The R Core Development Team.
This is free software; see the GNU General Public License version 2
or later for copying conditions.  There is NO warranty."

usage="Usage: R CMD Sweave file

A simple front-end for Sweave()

Options:
  -h, --help		print short help message and exit
  -v, --version		print version info and exit

Report bugs to <r-bugs@r-project.org>."

case ${1} in
  -h|--help)
     echo "${usage}"; exit 0 ;;
  -v|--version)
     echo "${version}"; exit 0 ;;
esac

R_EXE="${R_HOME}/bin/R"
echo "library(\"utils\"); Sweave(\"$1\")" | \
  "${R_EXE}" --no-restore --slave

